Fake It Till You Make It: Face analysis in the wild using synthetic data alone

We demonstrate that it is possible to perform face-related computer vision in the wild using synthetic data alone. The community has long enjoyed the benefits of synthesizing training data with graphics, but the domain gap between real and synthetic data has remained a problem, especially for human faces. Researchers have tried to bridge this gap with data mixing, domain adaptation, and domain-adversarial training, but we show that it is possible to synthesize data with minimal domain gap, so that models trained on synthetic data generalize to real in-the-wild datasets. We describe how to combine a procedurally-generated parametric 3D face model with a comprehensive library of hand-crafted assets to render training images with unprecedented realism and diversity. We train machine learning systems for face-related tasks such as landmark localization and face parsing, showing that synthetic data can both match real data in accuracy as well as open up new approaches where manual labelling would be impossible.

==> Fake it till you make it_ face analysis in the wild using synthetic data alone/delete_unused_files.py <==
from pathlib import Path
import re
import os

extensions = [".png", ".jpg", ".jpeg"]

root_dir = Path(__file__).parent

tex_files = root_dir.glob("**/*.tex")

existing_image_files = []
for extension in extensions:
    existing_image_files += root_dir.glob(f"**/*{extension}")

tex_text = ""
for tex_file in tex_files:
  with open(tex_file, 'r') as f:
    tex_text += f.read()

matches = []
for extension in extensions:
    escaped_extension = '\\'+extension # so that the point is correctly accounted for
    pattern=r'\{figures[^}]+'+escaped_extension+'}'
    matches += re.findall(pattern=pattern, string=tex_text)

used_files = [root_dir / Path(m.strip("{}")) for m in matches]
used_files = [path for path in used_files if path.exists()]

for existing_image_file in existing_image_files:
    if existing_image_file not in used_files:
        print(f"deleting {existing_image_file}")
        os.unlink(existing_image_file)

==> Fake it till you make it_ face analysis in the wild using synthetic data alone/save_as_jpg.py <==
from pathlib import Path
import cv2

root_dir = Path(__file__).parent

tex_files = root_dir.glob("**/*.tex")

for tex_file in tex_files:
    with open(tex_file, 'r') as f:
        tex_text = f.read()
        tex_text = tex_text.replace(".png", ".jpg")
    with open(tex_file, 'w') as f:
        f.write(tex_text + "\n")

png_files = root_dir.glob("**/*.png")

for png_file in png_files:
    jpg_file = Path(str(png_file).replace("png", "jpg"))
    img = cv2.imread(str(png_file))
    cv2.imwrite(str(jpg_file), img)

==> delete_unused_files.py <==
from pathlib import Path
import re
import os

extensions = [".png", ".jpg", ".jpeg"]

root_dir = Path(__file__).parent

tex_files = root_dir.glob("**/*.tex")

existing_image_files = []
for extension in extensions:
    existing_image_files += root_dir.glob(f"**/*{extension}")

tex_text = ""
for tex_file in tex_files:
  with open(tex_file, 'r') as f:
    tex_text += f.read()

matches = []
for extension in extensions:
    escaped_extension = '\\'+extension # so that the point is correctly accounted for
    pattern=r'\{figures[^}]+'+escaped_extension+'}'
    matches += re.findall(pattern=pattern, string=tex_text)

used_files = [root_dir / Path(m.strip("{}")) for m in matches]
used_files = [path for path in used_files if path.exists()]

for existing_image_file in existing_image_files:
    if existing_image_file not in used_files:
        print(f"deleting {existing_image_file}")
        os.unlink(existing_image_file)

==> save_as_jpg.py <==
from pathlib import Path
import cv2

root_dir = Path(__file__).parent

tex_files = root_dir.glob("**/*.tex")

for tex_file in tex_files:
    with open(tex_file, 'r') as f:
        tex_text = f.read()
        tex_text = tex_text.replace(".png", ".jpg")
    with open(tex_file, 'w') as f:
        f.write(tex_text + "\n")

png_files = root_dir.glob("**/*.png")

for png_file in png_files:
    jpg_file = Path(str(png_file).replace("png", "jpg"))
    img = cv2.imread(str(png_file))
    cv2.imwrite(str(jpg_file), img)
